Allocating Stimulus Checks in Times of Crisis

We study the problem of allocating bailouts (stimulus, subsidy allocations) to people participating in a financial network subject to income shocks. We build on the financial clearing framework of Eisenberg and Noe that allows the incorporation of a bailout policy that is based on discrete bailouts motivated by the types of stimulus checks people receive around the world as part of COVID-19 economical relief plans. We show that optimally allocating such bailouts on a financial network in order to maximize a variety of social welfare objectives of this form is a computationally intractable problem. We develop approximation algorithms to optimize these objectives and establish guarantees for their approximation rations. Then, we incorporate multiple fairness constraints in the optimization problems and establish relative bounds on the solutions with versus without these constraints. Finally, we apply our methodology to a variety of data, both in the context of a system of large financial institutions with real-world data, as well as in a realistic societal context with financial interactions between people and businesses for which we use semi-artificial data derived from mobility patterns. Our results suggest that the algorithms we develop and study have reasonable results in practice and outperform other network-based heuristics. We argue that the presented problem through the societal-level lens could assist policymakers in making informed decisions on issuing subsidies.

==> figures/convert.py <==
import sys
import os

#!/usr/bin/env python

"""
   Written by Joerg Dietrich <astro@joergdietrich.com>. Copyright 2015-2020
   Based on original code by Oliver Siemoneit. Copyright 2007
   This code is licensed under the GNU GPL version 2, see COPYING for details.
"""

from collections import OrderedDict
import pickle
from pkg_resources import parse_version
import warnings

from PIL import Image
import numpy as np
assert parse_version(np.__version__) >= parse_version('1.9.0'), \
    "numpy >= 1.9.0 is required for daltonize"
try:
    import matplotlib as mpl
    _NO_MPL = False
except ImportError:
    _NO_MPL = True


def transform_colorspace(img, mat):
    """Transform image to a different color space.

    Arguments:
    ----------
    img : array of shape (M, N, 3)
    mat : array of shape (3, 3)
        conversion matrix to different color space

    Returns:
    --------
    out : array of shape (M, N, 3)
    """
    # Fast element (=pixel) wise matrix multiplication
    return np.einsum("ij, ...j", mat, img, dtype=np.float16, casting="same_kind")


def simulate(rgb, color_deficit="d"):
    """Simulate the effect of color blindness on an image.

    Arguments:
    ----------
    rgb : array of shape (M, N, 3)
        original image in RGB format
    color_deficit : {"d", "p", "t"}, optional
        type of colorblindness, d for deuteronopia (default),
        p for protonapia,
        t for tritanopia

    Returns:
    --------
    sim_rgb : array of shape (M, N, 3)
        simulated image in RGB format
    """
    # Colorspace transformation matrices
    cb_matrices = {
        "d": np.array([[1, 0, 0], [1.10104433,  0, -0.00901975], [0, 0, 1]], dtype=np.float16),
        "p": np.array([[0, 0.90822864, 0.008192], [0, 1, 0], [0, 0, 1]], dtype=np.float16),
        "t": np.array([[1, 0, 0], [0, 1, 0], [-0.15773032,  1.19465634, 0]], dtype=np.float16),
    }
    rgb2lms = np.array([[0.3904725 , 0.54990437, 0.00890159],
       [0.07092586, 0.96310739, 0.00135809],
       [0.02314268, 0.12801221, 0.93605194]], dtype=np.float16)
    # Precomputed inverse
    lms2rgb = np.array([[ 2.85831110e+00, -1.62870796e+00, -2.48186967e-02],
       [-2.10434776e-01,  1.15841493e+00,  3.20463334e-04],
       [-4.18895045e-02, -1.18154333e-01,  1.06888657e+00]], dtype=np.float16)
    # first go from RBG to LMS space
    lms = transform_colorspace(rgb, rgb2lms)
    # Calculate image as seen by the color blind
    sim_lms = transform_colorspace(lms, cb_matrices[color_deficit])
    # Transform back to RBG
    sim_rgb = transform_colorspace(sim_lms, lms2rgb)
    return sim_rgb


def daltonize(rgb, color_deficit='d'):
    """
    Adjust color palette of an image to compensate color blindness.

    Arguments:
    ----------
    rgb : array of shape (M, N, 3)
        original image in RGB format
    color_deficit : {"d", "p", "t"}, optional
        type of colorblindness, d for deuteronopia (default),
        p for protonapia,
        t for tritanopia

    Returns:
    --------
    dtpn : array of shape (M, N, 3)
        image in RGB format with colors adjusted
    """
    sim_rgb = simulate(rgb, color_deficit)
    err2mod = np.array([[0, 0, 0], [0.7, 1, 0], [0.7, 0, 1]])
    # rgb - sim_rgb contains the color information that dichromats
    # cannot see. err2mod rotates this to a part of the spectrum that
    # they can see.
    err = transform_colorspace(rgb - sim_rgb, err2mod)
    dtpn = err + rgb
    return dtpn


def array_to_img(arr, gamma=2.4):
    """Convert a numpy array to a PIL image.

    Arguments:
    ----------
    arr : array of shape (M, N, 3)
    gamma : float exponent of gamma correction

    Returns:
    --------
    img : PIL.Image.Image
        RGB image created from array
    """
    # clip values to lie in the range [0, 255]
    arr = inverse_gamma_correction(arr, gamma=gamma)
    arr = clip_array(arr)
    arr = arr.astype('uint8')
    img = Image.fromarray(arr, mode='RGB')
    return img


def clip_array(arr, min_value=0, max_value=255):
    """Ensure that all values in an array are between min and max values.

    Arguments:
    ----------
    arr : array_like
    min_value : float, optional
        default 0
    max_value : float, optional
        default 255

    Returns:
    --------
    arr : array_like
        clipped such that all values are min_value <= arr <= max_value
    """
    comp_arr = np.ones_like(arr)
    arr = np.maximum(comp_arr * min_value, arr)
    arr = np.minimum(comp_arr * max_value, arr)
    return arr


def get_child_colors(child, mpl_colors):
    """
    Recursively enter all colors of a matplotlib objects and its
    children into a dictionary.

    Arguments:
    ----------
    child : a matplotlib object
    mpl_colors : OrderedDict from collections

    Returns:
    --------
    mpl_colors : OrderedDict
    """
    mpl_colors[child] = OrderedDict()
    if hasattr(child, "get_color"):
        mpl_colors[child]['color'] = child.get_color()
    if hasattr(child, "get_facecolor"):
        mpl_colors[child]['fc'] = child.get_facecolor()
    if hasattr(child, "get_edgecolor"):
        mpl_colors[child]['ec'] = child.get_edgecolor()
    if hasattr(child, "get_markeredgecolor"):
        mpl_colors[child]['mec'] = child.get_markeredgecolor()
    if hasattr(child, "get_markerfacecolor"):
        mpl_colors[child]['mfc'] = child.get_markerfacecolor()
    if hasattr(child, "get_markerfacecoloralt"):
        mpl_colors[child]['mfcalt'] = child.get_markerfacecoloralt()
    if isinstance(child, mpl.image.AxesImage):
        mpl_colors[child]['cmap'] = child.get_cmap()
        img_properties = child.properties()
        try:
            img_arr = img_properties['array']
            if len(img_arr.shape) == 3:
                mpl_colors[child]['array'] = np.array(img_arr)
        except KeyError:
            pass
    if hasattr(child, "get_children"):
        grandchildren = child.get_children()
        for grandchild in grandchildren:
            mpl_colors = get_child_colors(grandchild, mpl_colors)
    return mpl_colors


def get_mpl_colors(fig):
    """
    Read all colors used in a matplotlib figure into an OrderedDict.

    Arguments:
    ----------
    fig : matplotlib.figure.Figure

    Returns:
    --------
    mpl_dict : OrderedDict from collections
    """
    mpl_colors = OrderedDict()
    children = fig.get_children()
    for child in children:
        mpl_colors = get_child_colors(child, mpl_colors)
    return mpl_colors


def get_key_colors(mpl_colors, rgb, alpha):
    """From an OrderedDict of colors of all figure object children
    recursively fill rgb and alpha channel information.

    Arguments:
    ----------
    mpl_colors : OrderedDict
        dictionary with all colors of all children, matplotlib instances are
        keys
    rgb : array of shape (M, 1, 3)
        line image holding RGB colors encountered so far.
    alpha : array of shape (M, 1)
        line image holding alpha values encountered so far.

    Returns:
    --------
    rgb : array of shape (M+n, 1, 3)
    alpha : array of shape (M+n, 1)
    """
    if _NO_MPL is True:
        raise ImportError("matplotlib not found, "
                          "can only deal with pixel images")
    cc = mpl.colors.ColorConverter()  # pylint: disable=invalid-name
    # Note that the order must match the insertion order in
    # get_child_colors()
    color_keys = ("color", "fc", "ec", "mec", "mfc", "mfcalt", "cmap", "array")
    for color_key in color_keys:
        try:
            color = mpl_colors[color_key]
            # skip unset colors, otherwise they are turned into black.
            if isinstance(color, str) and color == 'none':
                continue
            if isinstance(color, mpl.colors.LinearSegmentedColormap):
                rgba = color(np.arange(color.N))
            elif isinstance(color, np.ndarray) and color_key == "array":
                color = color.reshape(-1, 3) / 255
                a = np.zeros((color.shape[0], 1))  # pylint: disable=invalid-name
                rgba = np.hstack((color, a))
            else:
                rgba = cc.to_rgba_array(color)
            rgb = np.append(rgb, rgba[:, :3])
            alpha = np.append(alpha, rgba[:, 3])
        except KeyError:
            pass
        for key in mpl_colors.keys():
            if key in color_keys:
                continue
            rgb, alpha = get_key_colors(mpl_colors[key], rgb, alpha)
    return rgb, alpha


def arrays_from_dict(mpl_colors):
    """
    Create rgb and alpha arrays from color dictionary.

    Arguments:
    ----------
    mpl_colors : OrderedDict
        dictionary with all colors of all children, matplotlib instances are
        keys

    Returns:
    --------
    rgb : array of shape (M, 1, 3)
        RGB values of colors in a line image, M is the total number of
        non-unique colors
    alpha : array of shape (M, 1)
        Alpha channel values of all mpl instances
    """
    rgb = np.array([])
    alpha = np.array([])
    for key in mpl_colors.keys():
        rgb, alpha = get_key_colors(mpl_colors[key], rgb, alpha)
    m = rgb.size // 3  # pylint: disable=invalid-name
    rgb = rgb.reshape((m, 1, 3))
    return rgb, alpha


def _set_colors_from_array(instance, mpl_colors, rgba, i=0):
    """
    Set object instance colors to the modified ones in rgba.
    """
    cc = mpl.colors.ColorConverter()  # pylint: disable=invalid-name
    # Note that the order must match the insertion order in
    # get_child_colors()
    color_keys = ("color", "fc", "ec", "mec", "mfc", "mfcalt", "cmap", "array")
    for color_key in color_keys:
        try:
            color = mpl_colors[color_key]
            if isinstance(color, mpl.colors.LinearSegmentedColormap):
                j = color.N
            elif isinstance(color, np.ndarray) and color_key == "array":
                j = color.shape[0] * color.shape[1]
            else:
                # skip unset colors, otherwise they are turned into black.
                if isinstance(color, str) and color == 'none':
                    continue
                color_shape = cc.to_rgba_array(color).shape
                j = color_shape[0]
            target_color = rgba[i: i + j, :]
            if j == 1:
                target_color = target_color[0]
            i += j
            if color_key == "color":
                instance.set_color(target_color)
            elif color_key == "fc":
                instance.set_facecolor(target_color)
            elif color_key == "ec":
                instance.set_edgecolor(target_color)
            elif color_key == "mec":
                instance.set_markeredgecolor(target_color)
            elif color_key == "mfc":
                instance.set_markerfacecolor(target_color)
            elif color_key == "mfcalt":
                instance.set_markerfacecoloralt(target_color)
            elif color_key == "cmap":
                instance.set_cmap(
                    instance.cmap.from_list(instance.cmap.name+"_dlt",
                                            target_color))
            elif color_key == "array":
                target_color = (target_color.reshape((color.shape[0],
                                                      color.shape[1],
                                                      -1)))
                target_color = (target_color[:, :, :3] * 255).astype('uint8')
                instance.set_data(target_color)
        except KeyError:
            pass
    return i


def set_mpl_colors(mpl_colors, rgba):
    """
    Recursively set the colors in a color dictionary to new values in rgba.

    Arguments:
    ----------
    mpl_colors : OrderedDict
        dictionary with all colors of all children, matplotlib instances are
        keys

    rgba : array of shape (M, 1, 4) containing rgb, alpha channels
    """
    i = 0
    for key in mpl_colors.keys():
        i = _set_colors_from_array(key, mpl_colors[key], rgba, i)


def _prepare_for_transform(fig):
    """
    Gather color keys/info for mpl figure and arange them such that the image
    simulate() or daltonize() routines can be called on them.
    """
    mpl_colors = get_mpl_colors(fig)
    rgb, alpha = arrays_from_dict(mpl_colors)
    return rgb, alpha, mpl_colors


def _join_rgb_alpha(rgb, alpha):
    """
    Combine (m, n, 3) rgb and (m, n) alpha array into (m, n, 4) rgba.
    """
    rgb = clip_array(rgb, 0, 1)
    r, g, b = np.split(rgb, 3, 2)  # pylint: disable=invalid-name, unbalanced-tuple-unpacking
    rgba = np.concatenate((r, g, b, alpha.reshape(alpha.size, 1, 1)),
                          axis=2).reshape(-1, 4)
    return rgba


def simulate_mpl(fig, color_deficit='d', copy=False):
    """
    Simulate color blindness on a matplotlib figure.

    Arguments:
    ----------
    fig : matplotlib.figure.Figure
    color_deficit : {"d", "p", "t"}, optional
        type of colorblindness, d for deuteronopia (default),
        p for protonapia,
        t for tritanopia
    copy : bool, optional
        should simulation happen on a copy (True) or the original
        (False, default)

    Returns:
    --------
    fig : matplotlib.figure.Figure
    """
    if copy:
        # mpl.transforms cannot be copy.deepcopy()ed. Thus we resort
        # to pickling.
        pfig = pickle.dumps(fig)
        fig = pickle.loads(pfig)
    rgb, alpha, mpl_colors = _prepare_for_transform(fig)
    sim_rgb = simulate(array_to_img(rgb * 255), color_deficit) / 255
    rgba = _join_rgb_alpha(sim_rgb, alpha)
    set_mpl_colors(mpl_colors, rgba)
    fig.canvas.draw()
    return fig


def daltonize_mpl(fig, color_deficit='d', copy=False):
    """
    Daltonize a matplotlib figure.

    Arguments:
    ----------
    fig : matplotlib.figure.Figure
    color_deficit : {"d", "p", "t"}, optional
        type of colorblindness, d for deuteronopia (default),
        p for protonapia,
        t for tritanopia
    copy : bool, optional
        should daltonization happen on a copy (True) or the original
        (False, default)

    Returns:
    --------
    fig : matplotlib.figure.Figure
    """
    if copy:
        # mpl.transforms cannot be copy.deepcopy()ed. Thus we resort
        # to pickling.
        pfig = pickle.dumps(fig)
        fig = pickle.loads(pfig)
    rgb, alpha, mpl_colors = _prepare_for_transform(fig)
    dtpn = daltonize(array_to_img(rgb * 255), color_deficit) / 255
    rgba = _join_rgb_alpha(dtpn, alpha)
    set_mpl_colors(mpl_colors, rgba)
    fig.canvas.draw()
    return fig

def gamma_correction(rgb, gamma=2.4):
    """
    Apply sRGB gamma correction
    :param rgb:
    :param gamma:
    :return: linear_rgb
    """
    linear_rgb = np.zeros_like(rgb, dtype=np.float16)
    for i in range(3):
        idx = rgb[:, :, i] > 0.04045 * 255
        linear_rgb[idx, i] = ((rgb[idx, i] / 255 + 0.055) / 1.055)**gamma
        idx = np.logical_not(idx)
        linear_rgb[idx, i] = rgb[idx, i] / 255 / 12.92
    return linear_rgb

def inverse_gamma_correction(linear_rgb, gamma=2.4):
    """

    :param linear_rgb: array of shape (M, N, 3) with linear sRGB values between in the range [0, 1]
    :param gamma: float
    :return: array of shape (M, N, 3) with inverse gamma correction applied
    """
    rgb = np.zeros_like(linear_rgb, dtype=np.float16)
    for i in range(3):
        idx = linear_rgb[:, :, i] <= 0.0031308
        rgb[idx, i] = 255 * 12.92 * linear_rgb[idx, i]
        idx = np.logical_not(idx)
        rgb[idx, i] = 255 * (1.055 * linear_rgb[idx, i]**(1/gamma) - 0.055)
    return np.round(rgb)


def main():
    import argparse
    # pylint: disable=invalid-name
    parser = argparse.ArgumentParser()
    parser.add_argument("input_image", type=str)
    parser.add_argument("output_image", type=str)
    group = parser.add_mutually_exclusive_group()
    group.add_argument("-s", "--simulate", help="create simulated image",
                       action="store_true")
    group.add_argument("-d", "--daltonize",
                       help="adjust image color palette for color blindness",
                       action="store_true")
    parser.add_argument("-t", "--type", type=str, choices=["d", "p", "t"],
                        help="type of color blindness (deuteranopia, "
                             "protanopia, tritanopia), default is deuteranopia "
                             "(most common)")
    parser.add_argument("-g", "--gamma", type=float, default=2.4,
                        help="value of gamma correction to be applied before transformation. The default "
                             "applies the standard sRGB correction with an exponent of 2.4"
                             "Use 1 for no gamma correction.")
    args = parser.parse_args()

    if args.simulate is False and args.daltonize is False:
        warnings.warn("No action specified, assume daltonizing")
        args.daltonize = True
    if args.type is None:
        args.type = "d"

    orig_img = np.asarray(Image.open(args.input_image).convert("RGB"), dtype=np.float16)
    orig_img = gamma_correction(orig_img, args.gamma)

    if args.simulate:
        simul_rgb = simulate(orig_img, args.type)
        simul_img = array_to_img(simul_rgb, args.gamma)
        simul_img.save(args.output_image)
    if args.daltonize:
        dalton_rgb = daltonize(orig_img, args.type)
        dalton_img = array_to_img(dalton_rgb, args.gamma)
        dalton_img.save(args.output_image)


if __name__ == '__main__':

    for filename in sys.argv[2:]:
        orig_img = np.asarray(Image.open(filename).convert("RGB"), dtype=np.float16)
        orig_img = gamma_correction(orig_img, 2.2)
        
        dalton_rgb = daltonize(orig_img, sys.argv[1])
        dalton_img = array_to_img(dalton_rgb, 2.2)
        fn, ext = os.path.splitext(filename)
        new_filename = '{}_{}{}'.format(fn, sys.argv[1], ext)
        dalton_img.save(new_filename)

